The Impact of Generalization Techniques on the Interplay Among Privacy, Utility, and Fairness in Image Classification

This study investigates the trade-offs between fairness, privacy, and utility in image classification using machine learning (ML). Recent research suggests that generalization techniques can improve the balance between privacy and utility. One focus of this work is sharpness-aware training (SAT) and its integration with differential privacy (DP-SAT) to further improve this balance. Additionally, we examine fairness in both private and non-private learning models trained on datasets with synthetic and real-world biases. We also measure the privacy risks involved in these scenarios by performing membership inference attacks (MIAs) and explore the consequences of eliminating high-privacy risk samples, termed outliers. Moreover, we introduce a new metric, named \emph{harmonic score}, which combines accuracy, privacy, and fairness into a single measure. Through empirical analysis using generalization techniques, we achieve an accuracy of 81.11\% under $(8, 10^{-5})$-DP on CIFAR-10, surpassing the 79.5\% reported by De et al. (2022). Moreover, our experiments show that memorization of training samples can begin before the overfitting point, and generalization techniques do not guarantee the prevention of this memorization. Our analysis of synthetic biases shows that generalization techniques can amplify model bias in both private and non-private models. Additionally, our results indicate that increased bias in training data leads to reduced accuracy, greater vulnerability to privacy attacks, and higher model bias. We validate these findings with the CelebA dataset, demonstrating that similar trends persist with real-world attribute imbalances. Finally, our experiments show that removing outlier data decreases accuracy and further amplifies model bias.

==> sec/figs/plot_fig3_d.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'font.size': 18})
font = {'family': 'Times New Roman'}
plt.rcParams["font.weight"] = "bold"
# Data for each model
#
#                           Error, AUC, Bias
cifar10s = {
    "whole dataset (ABE= 0.107)": [0.14, 2*(0.85-0.5), 0.09*2],
    "1st outlier (ABE= 0.128)": [(100-84.4)/100, 2*(0.90-0.5), 0.09*2],
    "2nd outlier (ABE= 0.148)": [(100-84.2)/100, 2*(0.84-0.5), 0.14*2],
    "3rd outlier (ABE= 0.155)": [(100-82.3)/100, 2*(0.82-0.5), 0.15*2]
}

dp_cifar10s = {
    "whole dataset (ABE= 0.221)": [0.34, 2*(0.82-0.5), 0.15*2],
    "1st outlier (ABE= 0.201)": [0.355, 2*(0.76-0.5), 0.16*2],
    "2nd outlier (ABE= 0.224)": [0.43, 2*(0.73-0.5), 0.18*2],
    "3rd outlier (ABE= 0.212)": [0.48, 2*(0.67-0.5), 0.20*2]
}

# cifar100s = {
#     "whole dataset (ABE= 0.234)": [0.278, 0.71, 0.27],
#     "1st outlier (ABE= 0.291)": [0.37, 0.74, 0.36],
#     "2nd outlier (ABE= 0.305)": [0.41, 0.74, 0.35],
#     "3rd outlier (ABE= 0.352)": [0.46, 0.76, 0.38]
# }
#
# dp_cifar100s = {
#     "whole dataset (ABE= 0.465)": [0.436, 0.68, 0.53],
#     "1st outlier (ABE= 0.499)": [0.651, 0.63, 0.58],
#     "2nd outlier (ABE= 0.531)": [0.692, 0.65, 0.58],
#     "3rd outlier (ABE= 0.549)": [0.702, 0.64, 0.61]
# }
# Metrics
labels = np.array(['Error', 'Membership AUC', 'Bias'])

# Number of variables
num_vars = len(labels)

# Compute angle each bar is centered on:
angles = np.linspace(0, 2 * np.pi, num_vars, endpoint=False).tolist()
angles += angles[:1]  # Complete the loop

# Create a subplot with 2 rows and 2 columns for 4 Radar charts
fig, axes = plt.subplots(1, 2, figsize=(22, 22), subplot_kw=dict(polar=True))

# Colors for the models
colors = ['blue', 'green', 'purple', 'orange']

# Function to create a radar chart for all models
def create_radar_chart(ax, subplot_title, model_data):
    ax.set_theta_offset(np.pi / 2)
    ax.set_theta_direction(-1)
    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(labels)

    # Draw ylabels
    ax.set_rlabel_position(0)
    ax.set_yticks([0.2, 0.4, 0.6, 0.8])
    ax.set_yticklabels(["0.2", "0.4", "0.6", "0.8"], color="black", size=12)
    ax.set_ylim(0,1)

    # Plot data for each model
    for i, (model, values) in enumerate(model_data.items()):
        values = np.concatenate((values, [values[0]]))  # Complete the loop
        ax.plot(angles, values, linewidth=2, linestyle='solid', label=model, color=colors[i])
        ax.fill(angles, values, alpha=0.4, color=colors[i])

    ax.legend(loc='upper right')
    ax.set_title(subplot_title, size=26, color='black', y=-0.15, pad=30)

# Titles for each subplot
subplot_titles = ['CIFAR-10S', 'DP-CIFAR-10S']

# Create radar charts for each subplot
# for ax, title in zip(axes.flatten(), subplot_titles):
#     create_radar_chart(ax, title)
create_radar_chart(axes.flatten()[0], subplot_titles[0], cifar10s)
create_radar_chart(axes.flatten()[1], subplot_titles[1], dp_cifar10s)
# create_radar_chart(axes.flatten()[2], subplot_titles[2], cifar100s)
# create_radar_chart(axes.flatten()[3], subplot_titles[3], dp_cifar100s)

plt.tight_layout()
plt.savefig('fig3-d.png', bbox_inches='tight')
plt.show()

